Borinot: an agile torque-controlled robot for hybrid flying and contact loco-manipulation (workshop version)

This paper introduces Borinot, an open-source flying robotic platform designed to perform hybrid agile locomotion and manipulation. This platform features a compact and powerful hexarotor that can be outfitted with torque-actuated extremities of diverse architecture, allowing for whole-body dynamic control. As a result, Borinot can perform agile tasks such as aggressive or acrobatic maneuvers with the participation of the whole-body dynamics. The extremities attached to Borinot can be utilized in various ways; during contact, they can be used as legs to create contact-based locomotion, or as arms to manipulate objects. In free flight, they can be used as tails to contribute to dynamics, mimicking the movements of many animals. This allows for any hybridization of these dynamic modes, like the jump-flight of chicken and locusts, making Borinot an ideal open-source platform for research on hybrid aerial-contact agile motion. To demonstrate the key capabilities of Borinot, we have fitted a planar 2DoF arm and implemented whole-body torque-level model-predictive-control. The result is a capable and adaptable platform that, we believe, opens up new avenues of research in the field of agile robotics.

==> figures/src/motor_tests/create_figures.py <==
import os

import numpy as np
import matplotlib as mpl
import matplotlib.axes
import matplotlib.figure
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

from typing import Tuple, List, Dict

import eagle_mpc.utils.plots as plt_eagle

from eagle_ros2_bag.data.motor_identification import MotorIdentificationData

mpl.rcParams['font.size'] = 8


def figure_speed_vs_thrust(motor_identification: MotorIdentificationData,
                           axs: matplotlib.axes.Axes) -> matplotlib.axes.Axes:
    quad_fit_data = motor_identification.quad_fitted_data

    mrk_iter = iter(plt_eagle.markerstyles)

    for bag_label in motor_identification.bag_labels:
        marker = next(mrk_iter)
        axs.plot(motor_identification.get_sensor_data(
            bag_label,
            MotorIdentificationData.SensorField.SPEED,
            stationary=True),
                 motor_identification.get_sensor_data(
                     bag_label,
                     MotorIdentificationData.SensorField.THRUST,
                     stationary=True),
                 linestyle='',
                 marker=marker)

    axs.plot(quad_fit_data[MotorIdentificationData.SensorField.SPEED],
             quad_fit_data[MotorIdentificationData.SensorField.THRUST],
             color='black',
             linewidth=plt_eagle.LINE_NORMAL)

    for l in axs.lines:
        l.set_markersize(3)

    plt_eagle.add_grid(axs)

    # Limits
    x_min = axs.get_xlim()[0]
    x_max = axs.get_xlim()[1]
    y_min = axs.get_ylim()[0]
    y_max = axs.get_ylim()[1]

    axs.set_xlim(xmin=x_min, xmax=x_max)
    axs.set_ylim(ymin=y_min * 0.8, ymax=y_max * 1.1)

    axs.ticklabel_format(style='plain',
                         scilimits=(-1, 1),
                         axis='y',
                         useOffset=False)

    axs.get_xaxis().set_label_text('Speed [\si{\\radian\per\second}]')
    axs.get_yaxis().set_label_text('Thrust [\si{\\newton}]')
    axs.tick_params(axis='x', labelsize=8)
    axs.tick_params(axis='y', labelsize=8)

    legend = []
    for k, v in motor_identification.bag_labels.items():
        legend.append(v + '\si{\\volt}')

    axs.legend(legend, loc='upper left')

    # plt_eagle.format_figure(fig, pad=0.25, h_pad=None, w_pad=None)

    # fig.savefig('/home/pepms/phd/papers/borinot_uam_paper/figures/exp_motor_quadratic_fitting.pdf')

    return axs


def figure_thrust_vs_dc(motor_identification: MotorIdentificationData,
                        axs: matplotlib.axes.Axes) -> matplotlib.axes.Axes:

    poly_fit_data = motor_identification.poly_fitted_data
    mrk_iter = iter(plt_eagle.markerstyles)

    thrust_l = []
    torque_l = []
    dc_l = []
    voltage_l = []

    # Data
    for bag_label in motor_identification.bag_labels:
        marker = next(mrk_iter)
        axs.plot(motor_identification.get_sensor_data(
            bag_label,
            MotorIdentificationData.SensorField.THRUST,
            stationary=True),
                 motor_identification.get_sensor_data(
                     bag_label,
                     MotorIdentificationData.SensorField.DC,
                     stationary=True),
                 linestyle='',
                 marker=marker)
    # Formatting the axis
    for l in axs.lines:
        l.set_markersize(3)

    plt.gca().set_prop_cycle(None)
    for bag_label in motor_identification.bag_labels:
        axs.plot(
            poly_fit_data[bag_label][
                MotorIdentificationData.SensorField.THRUST],
            poly_fit_data[bag_label][MotorIdentificationData.SensorField.DC],
            linewidth=plt_eagle.LINE_NORMAL)

    axs.get_xaxis().set_label_text('Thrust [\si{\\newton}]')
    axs.get_yaxis().set_label_text('Duty cycle $\in [-1,1]$')
    axs.tick_params(axis='x', labelsize=8)
    axs.tick_params(axis='y', labelsize=8)

    legend = []
    for k, v in motor_identification.bag_labels.items():
        legend.append(v + '\si{\\volt}')

    axs.legend(legend, loc='lower right')

    plt_eagle.add_grid(axs)

    # Limits
    x_min = axs.get_xlim()[0]
    x_max = axs.get_xlim()[1]
    axs.set_xlim(xmin=-0.5, xmax=x_max * 1.1)
    axs.set_ylim(ymin=-1.05, ymax=1.05)

    # plt_eagle.format_figure(fig, pad=0.25, h_pad=None, w_pad=None)

    # fig.savefig('/home/pepms/phd/papers/borinot_uam_paper/figures/exp_motor_poly_fitting.pdf')

    return axs


def figure_thrust_vs_current_voltage(
        motor_identification: MotorIdentificationData,
        axs: matplotlib.axes.Axes) -> matplotlib.axes.Axes:
    # axs: List[matplotlib.axes.Axes]

    # fig, axs = plt_eagle.subplots(nrows=1,
    #                               ncols=1,
    #                               fig_target_cols=1,
    #                               fig_height=6.0,
    #                               max_width=plt_eagle.FIG_WIDTH_2COL)

    for label in motor_identification.bag_labels:
        data = np.vstack([
            motor_identification.get_sensor_data(
                label,
                MotorIdentificationData.SensorField.THRUST,
                stationary=True),
            motor_identification.get_sensor_data(
                label,
                MotorIdentificationData.SensorField.CURRENT,
                stationary=True)
        ]).T

        data = data[data[:, 0].argsort()]

        # Remove some samples from the beginning (thrust < 1.5N)
        data = data[data[:, 0] >= 1.5, :]

        axs.plot(data[:, 0], data[:, 1], linewidth=plt_eagle.LINE_NORMAL)

    mrk_iter = iter(plt_eagle.markerstyles)
    marker = next(mrk_iter)
    plt.gca().set_prop_cycle(None)
    ax2 = axs.twinx()
    for label in motor_identification.bag_labels:
        data = np.vstack([
            motor_identification.get_sensor_data(
                label,
                MotorIdentificationData.SensorField.THRUST,
                stationary=True),
            motor_identification.get_sensor_data(
                label,
                MotorIdentificationData.SensorField.VOLTAGE,
                stationary=True)
        ]).T

        data = data[data[:, 0].argsort()]

        # Remove some samples from the beginning (thrust < 1.5N)
        data = data[data[:, 0] >= 1.5, :]

        ax2.plot(data[:, 0],
                 data[:, 1],
                 linewidth=plt_eagle.LINE_NORMAL,
                 marker=marker,
                 markevery=100)

    # Change marker size
    for l in ax2.lines:
        l.set_markersize(3)

    # Axes labels
    axs.get_xaxis().set_label_text('Thrust [\si{\\newton}]')
    axs.get_yaxis().set_label_text('Current [\si{\\ampere}]')
    ax2.get_yaxis().set_label_text('Voltage [\si{\\volt}]')
    axs.tick_params(axis='x', labelsize=8)
    axs.tick_params(axis='y', labelsize=8)
    ax2.tick_params(axis='y', labelsize=8)

    # Legend
    custom_lines = [
        Line2D([0], [0], color='black', lw=plt_eagle.LINE_NORMAL),
        Line2D([0], [0],
               color='black',
               lw=plt_eagle.LINE_NORMAL,
               marker=marker)
    ]
    axs.legend(custom_lines, ['Current', 'Voltage'], loc='lower right')

    # Grid
    plt_eagle.add_grid(axs)

    # Limits
    x_min = axs.get_xlim()[0]
    x_max = axs.get_xlim()[1]
    y_min = axs.get_ylim()[0]
    y_max = axs.get_ylim()[1]
    axs.set_xlim(xmin=x_min * 0.9, xmax=x_max * 1.1)
    axs.set_ylim(ymin=y_min * 0.9, ymax=y_max * 1.1)
    y_min = ax2.get_ylim()[0]
    y_max = ax2.get_ylim()[1]
    ax2.set_ylim(ymin=y_min * 0.9, ymax=y_max * 1.1)
    # plt_eagle.format_figure(fig, pad=0.25, h_pad=None, w_pad=None)

    # fig.savefig('/home/pepms/phd/papers/borinot_uam_paper/figures/exp_motor_electric_power.pdf')

    return axs


def do_figure(motor_identification: MotorIdentificationData) -> None:
    fig, axs = plt_eagle.subplots(nrows=1,
                                  ncols=3,
                                  fig_target_cols=1,
                                  fig_height=5.0,
                                  max_width=plt_eagle.FIG_WIDTH_IEEETRAN_FULL)

    figure_speed_vs_thrust(motor_identification, axs[0])
    figure_thrust_vs_current_voltage(motor_identification, axs[1])
    figure_thrust_vs_dc(motor_identification, axs[2])

    plt_eagle.format_figure(fig, pad=0.2, h_pad=None, w_pad=None)

    pos1 = axs[1].get_position()
    pos1.x0 = pos1.x0 - 0.035
    pos1.x1 = pos1.x1 - 0.035
    axs[1].set_position(pos1)

    inc = 0.02

    pos0 = axs[0].get_position()
    pos0.x1 = pos0.x1 + inc
    axs[0].set_position(pos0)

    pos1 = axs[1].get_position()
    pos1.x0 = pos1.x0 - inc / 2
    pos1.x1 = pos1.x1 + inc / 2
    axs[1].set_position(pos1)

    pos2 = axs[2].get_position()
    pos2.x0 = pos2.x0 - inc
    axs[2].set_position(pos2)

    fig.savefig(
        '/home/pepms/phd/papers/borinot_uam_paper/figures/exp_motor.pdf')


def main():
    bag_root_path = '/home/pepms/phd/papers/borinot_uam_paper/experiments/bags/motor_test/fitting'
    bag_names = ['v198', 'v216', 'v234', 'v252']

    bag_paths = [
        os.path.join(bag_root_path, bag_name, bag_name + '_0.db3')
        for bag_name in bag_names
    ]

    motor_identification = MotorIdentificationData(bag_paths,
                                                   bag_names,
                                                   motor_number=2)
    motor_identification.compute_steady(transient_th=3)

    time_limits = {
        'v198': (7.2, 43.6),
        'v216': (7.5, 43.5),
        'v234': (4.4, 40.6),
        'v252': (8.4, 44.1)
    }

    labels = {'v198': '19.8', 'v216': '21.6', 'v234': '23.4', 'v252': '25.2'}
    voltage_references = {
        label: float(value)
        for (label, value) in labels.items()
    }

    motor_identification.bag_labels = labels
    motor_identification.voltage_references = voltage_references

    motor_identification.crop_data(time_limits)
    motor_identification.compute_quadratic_model()
    motor_identification.compute_polynomial_model()
    motor_identification.compute_polynomial_model_dc()

    (dc_fit_ct,
     dc_fit_coeffs) = motor_identification.get_polynomial_fitting_dc_coeffs()
    print(
        "These are the thrust polynomial coefficients: \n Constant: {} \n Coeffs: {}"
        .format(dc_fit_ct, dc_fit_coeffs))

    do_figure(motor_identification)

    plt.show()


if __name__ == '__main__':
    main()


==> figures/src/trajectories/create_agile_ee_figures.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.axes import Axes
from matplotlib.figure import Figure
from typing import Tuple

import eagle_mpc.utils.plots as plt_eagle

from eagle_ros2_bag.data.bag import BagData, DataField
from eagle_ros2_bag.data import compute_numerical_derivative, dc_to_thrust, process_time

mpl.rcParams['font.size'] = 8


# TODO: move this into eagle_bag
def find_time_limits_indices(data: BagData, t_data: np.ndarray, t_start: float,
                             t_duration: float) -> Tuple[int, int]:
    # Assuming t_data is in nanosec
    t0 = t_data[0]

    time_start = data.find_closest_start_times([t0 + t_start * 1e9])[0]
    t_end = time_start + (t_duration) * 1e9
    idx_start = min(range(len(t_data)),
                    key=lambda i: abs(t_data[i] - time_start))
    idx_end = min(range(len(t_data)), key=lambda i: abs(t_data[i] - t_end))

    return (idx_start, idx_end)


def plot_ee(bag_data: BagData) -> None:
    t_ini = 43
    duration = 3.6 * 1.1

    robot_state_t = np.array(bag_data.get_time_data(DataField.ROBOT_STATE))
    robot_state = np.vstack(bag_data.get_data(DataField.ROBOT_STATE))

    # Base Link velocity
    v_bl = robot_state[:, 9:12]
    v_bl_n = np.linalg.norm(v_bl, axis=1)

    # End effector velocity
    v_ee = np.vstack(bag_data.compute_frame_state('flying_arm_2__ee'))[:, 7:10]
    v_ee_n = np.linalg.norm(v_ee, axis=1)

    (idx_start, idx_end) = find_time_limits_indices(bag_data, robot_state_t,
                                                    t_ini, duration)
    
    time = process_time(robot_state_t[idx_start:idx_end])
    fig, axs = plt_eagle.subplots(nrows=2,
                                  ncols=1,
                                  fig_target_cols=1,
                                  fig_height=5.0,
                                  max_width=plt_eagle.FIG_WIDTH_IEEETRAN_2COL,
                                  sharex=True)
    
    plt_eagle.add_grid(axs[0])
    axs[0].plot(time, v_bl_n[idx_start:idx_end])
    axs[0].get_yaxis().set_label_text('Plat. [\si{\\meter\per\second}]')
    # axs[0].set_xlim(xmin=0.0, xmax=1.0)
    # axs[0].set_ylim(ymin=-6.0, ymax=8.0)
    axs[0].tick_params(axis='y', labelsize=8)

    # axs[0].legend(['2.0 \si{\\second}', '1.8 \si{\\second}', '1.6 \si{\\second}'], ncol=3, loc='best', columnspacing=1.0)
    axs[0].tick_params(axis='y', labelsize=8)
    
    axs[1].plot(time, v_ee_n[idx_start:idx_end])
    plt_eagle.add_grid(axs[1])
    axs[1].get_xaxis().set_label_text('Time [\si{\\second}]')
    axs[1].get_yaxis().set_label_text('EE [\si{\\meter\per\second}]')
    axs[1].tick_params(axis='y', labelsize=8)

    fig.align_ylabels(axs)
    plt_eagle.format_figure(fig, pad=0.3, h_pad=None, w_pad=None)

    fig.savefig(
        '/home/pepms/phd/papers/borinot_uam_paper/figures/exp_agile_ee.pdf'
    )



def main():
    robot_name = 'borinot_flying_arm_2'

    bag_path = '/home/pepms/phd/papers/borinot_uam_paper/experiments/bags/agile_endeffector/rosbag2_2023_03_02-15_45_50/rosbag2_2023_03_02-15_45_50_0.db3'

    bag_data = BagData(bag_path, robot_name)

    data_fields = [
        DataField.PX4_LOCAL_POSITION, DataField.PX4_ATTITUDE,
        DataField.PX4_LINEAR_VELOCITY, DataField.PX4_ANGULAR_VELOCITY,
        DataField.ARM_STATE, DataField.ARM_CONTROL, DataField.TRAJECTORY,
        DataField.CONTROLLER_COUNTER, DataField.ROBOT_STATE
    ]

    bag_data.data_fields = data_fields

    bag_data.read_data()
    plot_ee(bag_data)

    plt.show()

if __name__ == "__main__":
    main()


==> figures/src/trajectories/create_displacement_figures.py <==
import numpy as np

import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.axes import Axes
from matplotlib.figure import Figure

from typing import Tuple

import eagle_mpc.utils.plots as plt_eagle

from eagle_ros2_bag.data.bag import BagData, DataField
from eagle_ros2_bag.data import compute_numerical_derivative, dc_to_thrust, process_time

mpl.rcParams['font.size'] = 8


def find_time_limits_indices(data: BagData, t_data: np.ndarray, t_start: float,
                             t_duration: float) -> Tuple[int, int]:
    # Assuming t_data is in nanosec
    t0 = t_data[0]

    time_start = data.find_closest_start_times([t0 + t_start * 1e9])[0]
    t_end = time_start + (t_duration) * 1e9
    idx_start = min(range(len(t_data)),
                    key=lambda i: abs(t_data[i] - time_start))
    idx_end = min(range(len(t_data)), key=lambda i: abs(t_data[i] - t_end))

    return (idx_start, idx_end)


def get_platform_torque(data: BagData) -> Tuple[np.ndarray, np.ndarray]:
    controls = data.get_data(DataField.PLATFORM_CONTROL)
    control_t = data.get_time_data(DataField.PLATFORM_CONTROL)

    voltages = data.get_data(DataField.BATTERY_STATUS)
    voltage_t = data.get_time_data(DataField.BATTERY_STATUS)

    # Find the voltage for each control. This is done using time
    v_idx = 0
    voltages_new = []
    voltages_new_t = []
    for t_idx, t in enumerate(control_t):
        # index of the element in dc that is closest to the time t
        if v_idx == 0:
            v_idx = min(range(len(voltage_t)),
                        key=lambda i, t=t: abs(voltage_t[i] - t))
            pass
        else:
            # This is to search faster. I only search 50 samples ahead of the last index
            v_inc = 50 if v_idx + 50 < len(
                voltage_t) else len(voltage_t) - v_idx
            v_idx = v_idx + min(range(v_inc),
                                key=lambda i: abs(voltage_t[v_idx + i] - t))

        voltages_new.append(voltages[v_idx][0])

    l = 0.185
    lx = l * np.sin(np.pi / 6)
    ly = l * np.sin(np.pi / 3)
    lever_x = np.array([-l, l, lx, -lx, -lx, lx])
    lever_y = np.array([0, 0, -ly, ly, -ly, ly])

    torques = []
    for dc, v in zip(controls, voltages_new):
        thrust = np.array([dc_to_thrust(d, v) for d in dc])
        torque = np.array([thrust.T @ lever_x, thrust.T @ lever_y])

        torques.append(np.copy(torque))

    return (torques, control_t)


def plot_xy_displacement(x_data: BagData, y_data: BagData) -> None:
    fig, axs = plt_eagle.subplots(nrows=3,
                                  ncols=1,
                                  fig_target_cols=1,
                                  fig_height=7.5,
                                  max_width=plt_eagle.FIG_WIDTH_IEEETRAN_2COL,
                                  sharex=True)
    x_t_ini = 43.0
    y_t_ini = 56.0

    # Angular velocities
    vel_ang_x = x_data.get_data(DataField.PX4_ANGULAR_VELOCITY)
    vel_ang_x_t = np.array(x_data.get_time_data(
        DataField.PX4_ANGULAR_VELOCITY))

    vel_ang_y = y_data.get_data(DataField.PX4_ANGULAR_VELOCITY)
    vel_ang_y_t = np.array(y_data.get_time_data(
        DataField.PX4_ANGULAR_VELOCITY))

    vel_ang_x = np.vstack(vel_ang_x)
    vel_ang_y = np.vstack(vel_ang_y)

    (idx_start_x,
     idx_end_x) = find_time_limits_indices(x_data, vel_ang_x_t, x_t_ini, 5.5)
    (idx_start_y,
     idx_end_y) = find_time_limits_indices(y_data, vel_ang_y_t, y_t_ini, 5.5)

    vel_ang_x_t = process_time(vel_ang_x_t[idx_start_x:idx_end_x])
    vel_ang_x = vel_ang_x[idx_start_x:idx_end_x, 1]

    vel_ang_y_t = process_time(vel_ang_y_t[idx_start_y:idx_end_y])
    vel_ang_y = vel_ang_y[idx_start_y:idx_end_y, 0]

    axs[0].plot(vel_ang_x_t, vel_ang_x)
    axs[0].plot(vel_ang_y_t, vel_ang_y)

    plt_eagle.add_grid(axs[0])
    axs[0].get_yaxis().set_label_text('Plat. [\si{\\radian\per\second}]')

    y_min = axs[0].get_ylim()[0]
    y_max = axs[0].get_ylim()[1]

    axs[0].set_xlim(xmin=0.0, xmax=4.5)
    axs[0].set_ylim(ymin=y_min * 1.1, ymax=y_max * 1.1)
    axs[0].tick_params(axis='y', labelsize=8)
    
    # Torques
    (torque_x, torque_x_t) = get_platform_torque(x_data)
    (torque_y, torque_y_t) = get_platform_torque(y_data)

    torque_x = np.vstack(torque_x)
    torque_y = np.vstack(torque_y)

    torque_x_t = np.array(torque_x_t)
    torque_y_t = np.array(torque_y_t)

    (idx_start_x,
     idx_end_x) = find_time_limits_indices(x_data, torque_x_t, x_t_ini, 5.5)
    (idx_start_y,
     idx_end_y) = find_time_limits_indices(y_data, torque_y_t, y_t_ini, 5.5)

    torque_x_t = process_time(torque_x_t[idx_start_x:idx_end_x])
    torque_x = torque_x[idx_start_x:idx_end_x, 1]

    torque_y_t = process_time(torque_y_t[idx_start_y:idx_end_y])
    torque_y = torque_y[idx_start_y:idx_end_y, 0]

    axs[1].plot(torque_x_t, torque_x)
    axs[1].plot(torque_y_t, torque_y)

    plt_eagle.add_grid(axs[1])
    axs[1].get_yaxis().set_label_text('Plat. [\si{\\newton\meter}]')
    axs[1].set_ylim(ymin=-2.2, ymax=2.2)
    axs[1].tick_params(axis='y', labelsize=8)

    # Arm torques
    arm_torque_x = x_data.get_data(DataField.ARM_CONTROL)
    arm_torque_x_t = np.array(x_data.get_time_data(DataField.ARM_CONTROL))

    arm_torque_y = y_data.get_data(DataField.ARM_CONTROL)
    arm_torque_y_t = np.array(y_data.get_time_data(DataField.ARM_CONTROL))

    arm_torque_x = np.vstack(arm_torque_x)
    arm_torque_y = np.vstack(arm_torque_y)

    (idx_start_x,
     idx_end_x) = find_time_limits_indices(x_data, arm_torque_x_t, x_t_ini,
                                           5.5)

    (idx_start_y,
     idx_end_y) = find_time_limits_indices(y_data, arm_torque_y_t, y_t_ini,
                                           5.5)

    arm_torque_x_t = process_time(arm_torque_x_t[idx_start_x:idx_end_x])
    arm_torque_x = arm_torque_x[idx_start_x:idx_end_x, 0]

    arm_torque_y_t = process_time(arm_torque_y_t[idx_start_y:idx_end_y])
    arm_torque_y = arm_torque_y[idx_start_y:idx_end_y, 0]

    axs[2].plot(arm_torque_x_t, arm_torque_x)
    axs[2].plot(arm_torque_y_t, arm_torque_y)

    plt_eagle.add_grid(axs[2])

    axs[2].get_xaxis().set_label_text('Time [\si{\\second}]')
    axs[2].get_yaxis().set_label_text('Arm [\si{\\newton\meter}]')
    axs[2].set_ylim(ymin=-2.8, ymax=2.8)
    axs[2].tick_params(axis='x', labelsize=8)
    axs[2].tick_params(axis='y', labelsize=8)

    plt.yticks(fontsize=8)

    fig.align_ylabels(axs)
    plt_eagle.format_figure(fig, pad=0.25, h_pad=None, w_pad=None)

    fig.savefig(
        '/home/pepms/phd/papers/borinot_uam_paper/figures/exp_displacement.pdf'
    )


def plot_x_displacement(x_data: BagData) -> None:
    fig, axs = plt_eagle.subplots(nrows=4,
                                  ncols=1,
                                  fig_target_cols=1,
                                  fig_height=10.0,
                                  max_width=plt_eagle.FIG_WIDTH_IEEETRAN_2COL,
                                  sharex=True)
    ts_ini = [43.0, 57.0, 68.0]

    durations = [2, 1.8, 1.6]
    durations = [d * 1.1 for d in durations]

    # Angular velocities
    vel_ang_x = x_data.get_data(DataField.PX4_ANGULAR_VELOCITY)
    vel_ang_x_t = np.array(x_data.get_time_data(
        DataField.PX4_ANGULAR_VELOCITY))

    vel_ang_x = np.vstack(vel_ang_x)

    idxs_start = []
    idxs_end = []

    for t_ini, duration in zip(ts_ini, durations):
        (idx_start,
         idx_end) = find_time_limits_indices(x_data, vel_ang_x_t, t_ini,
                                             duration)
        idxs_start.append(idx_start)
        idxs_end.append(idx_end)

    for idx, (idx_start, idx_end) in enumerate(zip(idxs_start, idxs_end)):
        va_t = process_time(vel_ang_x_t[idx_start:idx_end])
        va_t = va_t / va_t[-1] * 100
        va = vel_ang_x[idx_start:idx_end, 1]

        axs[0].plot(va_t, va, zorder=len(idxs_start) * 5 - idx * 5)

    plt_eagle.add_grid(axs[0])
    axs[0].get_yaxis().set_label_text('Plat. [\si{\\radian\per\second}]')

    y_min = axs[0].get_ylim()[0]
    y_max = axs[0].get_ylim()[1]

    axs[0].set_xlim(xmin=0.0, xmax=100.0)
    axs[0].set_ylim(ymin=-6.0, ymax=8.0)

    axs[0].tick_params(axis='y', labelsize=8)
    
    axs[0].legend(['2.0 \si{\\second}', '1.8 \si{\\second}', '1.6 \si{\\second}'], ncol=3, loc='best', columnspacing=1.0)
    # Torques

    (torque_x, torque_x_t) = get_platform_torque(x_data)

    torque_x = np.vstack(torque_x)

    torque_x_t = np.array(torque_x_t)

    idxs_start = []
    idxs_end = []

    for t_ini, duration in zip(ts_ini, durations):
        (idx_start,
         idx_end) = find_time_limits_indices(x_data, torque_x_t, t_ini,
                                             duration)
        idxs_start.append(idx_start)
        idxs_end.append(idx_end)

    for idx, (idx_start, idx_end) in enumerate(zip(idxs_start, idxs_end)):
        torque_t = process_time(torque_x_t[idx_start:idx_end])
        torque_t = torque_t / torque_t[-1] * 100
        torque = torque_x[idx_start:idx_end, 1]

        axs[1].plot(torque_t, torque, zorder=len(idxs_start) * 5 - idx * 5)

    plt_eagle.add_grid(axs[1])
    axs[1].get_yaxis().set_label_text('Plat. [\si{\\newton\meter}]')
    axs[1].set_ylim(ymin=-2.2, ymax=2.2)
    axs[1].tick_params(axis='y', labelsize=8)

    # Arm torques

    arm_torque_x = x_data.get_data(DataField.ARM_CONTROL)

    arm_torque_x_t = np.array(x_data.get_time_data(DataField.ARM_CONTROL))
    arm_torque_x = np.vstack(arm_torque_x)

    idxs_start = []
    idxs_end = []

    for t_ini, duration in zip(ts_ini, durations):
        (idx_start,
         idx_end) = find_time_limits_indices(x_data, arm_torque_x_t, t_ini,
                                             duration)
        idxs_start.append(idx_start)
        idxs_end.append(idx_end)

    for idx, (idx_start, idx_end) in enumerate(zip(idxs_start, idxs_end)):
        torque_t = process_time(arm_torque_x_t[idx_start:idx_end])
        torque_t = torque_t / torque_t[-1] * 100
        torque = arm_torque_x[idx_start:idx_end, 0]

        axs[2].plot(torque_t, torque, zorder=len(idxs_start) * 5 - idx * 5)

    plt_eagle.add_grid(axs[2])

    axs[2].get_yaxis().set_label_text('Arm [\si{\\newton\meter}]')
    axs[2].set_ylim(ymin=-2.8, ymax=2.8)
    axs[2].tick_params(axis='y', labelsize=8)
    # Current and voltage

    bat_status = x_data.get_data(DataField.BATTERY_STATUS)
    bat_status_t = np.array(x_data.get_time_data(DataField.BATTERY_STATUS))
    bat_status = np.vstack(bat_status)

    idxs_start = []
    idxs_end = []

    for t_ini, duration in zip(ts_ini, durations):
        (idx_start,
         idx_end) = find_time_limits_indices(x_data, bat_status_t, t_ini,
                                             duration)
        idxs_start.append(idx_start)
        idxs_end.append(idx_end)

    # ax_energy = axs[3].twinx()
    for idx, (idx_start, idx_end) in enumerate(zip(idxs_start, idxs_end)):
        bs_t = process_time(bat_status_t[idx_start:idx_end])
        voltage = bat_status[idx_start:idx_end, 2]
        current = bat_status[idx_start:idx_end, 3]

        energy = np.zeros(len(voltage))
        for idx in range(len(voltage[1:])):
            dt = bs_t[idx + 1] - bs_t[idx]
            energy[idx + 1] = energy[idx] + voltage[idx] * current[idx] * dt

        bs_t = bs_t / bs_t[-1] * 100

        axs[3].plot(bs_t, current, zorder=len(idxs_start) * 5 - idx * 5)
        # ax_energy.plot(bs_t, energy, zorder=len(idxs_start)*5 - idx*5)

    axs[3].set_ylim(ymin=20, ymax=70)
    axs[3].set_yticks([25.0, 45.0, 65.0])
    axs[3].tick_params(axis='y', labelsize=8)
    axs[3].tick_params(axis='x', labelsize=8)
    # ax_energy.set_yticks([0.0, 1000.0, 2000.0])
    # ax_energy.set_ylim(ymin=-250, ymax=2250)
    # ax_energy.get_yaxis().set_label_text('En. [\si{\\joule}]')

    axs[3].get_yaxis().set_label_text('Curr [\si{\\ampere}]')
    axs[3].get_xaxis().set_label_text('Trajectory percentage [\%]')
    plt_eagle.add_grid(axs[3])

    fig.align_ylabels(axs)
    plt_eagle.format_figure(fig, pad=0.25, h_pad=None, w_pad=None)
    fig.savefig(
        '/home/pepms/phd/papers/borinot_uam_paper/figures/exp_displacement_x.pdf'
    )


def main():
    robot_name = 'borinot_flying_arm_2'

    x_bag_path = '/home/pepms/phd/papers/borinot_uam_paper/experiments/bags/x_displacement/rosbag2_2023_03_02-12_49_03/rosbag2_2023_03_02-12_49_03_0.db3'
    y_bag_path = '/home/pepms/phd/papers/borinot_uam_paper/experiments/bags/y_displacement/rosbag2_2023_03_02-12_54_29/rosbag2_2023_03_02-12_54_29_0.db3'

    x_bag_data = BagData(x_bag_path, robot_name)
    y_bag_data = BagData(y_bag_path, robot_name)

    data_fields = [
        DataField.PX4_ANGULAR_VELOCITY, DataField.PLATFORM_CONTROL,
        DataField.ARM_STATE, DataField.ARM_CONTROL, DataField.TRAJECTORY,
        DataField.CONTROLLER_COUNTER, DataField.BATTERY_STATUS
    ]

    x_bag_data.data_fields = data_fields
    y_bag_data.data_fields = data_fields

    x_bag_data.read_data()
    y_bag_data.read_data()

    plot_xy_displacement(x_bag_data, y_bag_data)
    plot_x_displacement(x_bag_data)
    plt.show()


if __name__ == "__main__":
    main()

